Enhancing Code Vulnerability Detection via Vulnerability-Preserving Data Augmentation

Source code vulnerability detection aims to identify inherent vulnerabilities to safeguard software systems from potential attacks. Many prior studies overlook diverse vulnerability characteristics, simplifying the problem into a binary (0-1) classification task for example determining whether it is vulnerable or not. This poses a challenge for a single deep learning-based model to effectively learn the wide array of vulnerability characteristics. Furthermore, due to the challenges associated with collecting large-scale vulnerability data, these detectors often overfit limited training datasets, resulting in lower model generalization performance. To address the aforementioned challenges, in this work, we introduce a fine-grained vulnerability detector namely FGVulDet. Unlike previous approaches, FGVulDet employs multiple classifiers to discern characteristics of various vulnerability types and combines their outputs to identify the specific type of vulnerability. Each classifier is designed to learn type-specific vulnerability semantics. Additionally, to address the scarcity of data for some vulnerability types and enhance data diversity for learning better vulnerability semantics, we propose a novel vulnerability-preserving data augmentation technique to augment the number of vulnerabilities. Taking inspiration from recent advancements in graph neural networks for learning program semantics, we incorporate a Gated Graph Neural Network (GGNN) and extend it to an edge-aware GGNN to capture edge-type information. FGVulDet is trained on a large-scale dataset from GitHub, encompassing five different types of vulnerabilities. Extensive experiments compared with static-analysis-based approaches and learning-based approaches have demonstrated the effectiveness of FGVulDet.

==> sections/figures/patch-tmp.c <==
  static ssize_t cm4040_write(struct file *filp, const char __user *buf, size_t count, loff_t *ppos){
	struct reader_dev *dev = filp->private_data;
	int iobase = dev->p_dev->io.BasePort1;
	ssize_t rc;
	int i;
	unsigned int bytes_to_write;
	DEBUGP(2, dev, "-> cm4040_write(%s,%d)\n", current->comm, current->pid);
	if (count == 0) {
	    DEBUGP(2, dev, "<- cm4040_write empty read (successfully)\n");
		return 0;	}
	if ((count < 5) || (count > READ_WRITE_BUFFER_SIZE)) {
	    DEBUGP(2, dev, "<- cm4040_write buffersize=%Zd < 5\n", count);
		return -EIO;	}}

==> sections/figures/patch.c <==
int util_resolve_sys_link(struct udev *udev, char *syspath, size_t size){
	char link_target[UTIL_PATH_SIZE];
	ssize_t len;
	int i;
	int back;
	char *base;
	len = readlink(syspath, link_target, sizeof(link_target));
	if (len <= 0 || len == (ssize_t)sizeof(link_target))
		return -1;
	link_target[len] = '\0';
	dbg(udev, "path link '%s' points to '%s'\n", syspath, link_target);
	for (back = 0; strncmp(&link_target[back * 3], "../", 3) == 0; back++);
	dbg(udev, "base '%s', tail '%s', back %i\n", syspath, &link_target[back * 3], back);
	for (i = 0; i <= back; i++) {
		base = strrchr(syspath, '/');
		if (base == NULL)
			return -1;
		base[0] = '\0';	}
	dbg(udev, "after moving back '%s'\n", syspath);
	util_strscpyl(base, size - (base - syspath), "/", &link_target[back * 3], NULL);
	return 0;}

==> sections/figures/vuln-tmp.c <==
static ssize_t cm4040_write(struct file *filp, const char __user *buf, size_t count, loff_t *ppos){
	struct reader_dev *dev = filp->private_data;
	int iobase = dev->p_dev->io.BasePort1;
	ssize_t rc;
	int i;
	unsigned int bytes_to_write;
	DEBUGP(2, dev, "-> cm4040_write(%s,%d)\n", current->comm, current->pid);
	if (count == 0) {
	    DEBUGP(2, dev, "<- cm4040_write empty read (successfully)\n");
		return 0;	}
	if (count < 5) {
	    DEBUGP(2, dev, "<- cm4040_write buffersize=%Zd < 5\n", count);
		return -EIO;	}}

==> sections/figures/vuln.c <==
int util_resolve_sys_link(struct udev *udev, char *syspath, size_t size){
	char link_target[UTIL_PATH_SIZE];
	int len;
	int i;
	int back;
	char *base;
	len = readlink(syspath, link_target, sizeof(link_target));
	if (len <= 0)
		return -1;
	link_target[len] = '\0';
	dbg(udev, "path link '%s' points to '%s'\n", syspath, link_target);
	for (back = 0; strncmp(&link_target[back * 3], "../", 3) == 0; back++);
	dbg(udev, "base '%s', tail '%s', back %i\n", syspath, &link_target[back * 3], back);
	for (i = 0; i <= back; i++) {
		base = strrchr(syspath, '/');
		if (base == NULL)
			return -1;
		base[0] = '\0';	}
	dbg(udev, "after moving back '%s'\n", syspath);
	util_strscpyl(base, size - (base - syspath), "/", &link_target[back * 3], NULL);
	return 0;}
